Deviations from the Porter-Thomas Distribution due to Nonstatistical $\gamma$ Decay below the $^{150}$Nd Neutron Separation Threshold

We introduce a new method for the study of fluctuations of partial transition widths based on nuclear resonance fluorescence experiments with quasimonochromatic linearly polarized photon beams below particle separation thresholds. It is based on the average branching of decays of $J=1$ states of an even-even nucleus to the $2^+_1$ state in comparison to the ground state. Between 5 and 7 MeV, a constant average branching ratio for $\gamma$ decays from $1^-$ states of 0.490(16) is observed for the nuclide $^{150}$Nd. Assuming $\chi^2$-distributed partial transition widths, this average branching ratio is related to a degree of freedom of $\nu = 1.93(12)$, rejecting the validity of the Porter-Thomas distribution, requiring $\nu=1$. The observed deviation can be explained by nonstatistical effects in the $\gamma$-decay behavior with contributions in the range of 9.4(10)% up to 94(10)%.

==> anc/psf_150nd.csv <==
energy,fwhm,sigma_gg,sigma_gg_E1,sigma_gg_M1,Rexp_E1,Rexp_M1,asymmetry
2.95,100,0.66(6),0.088(17),0.57(4),1.3(0.6:1.0),<0.73,0.732(32)
3.11,109,0.46(5),0.030(14),0.433(34),5.2(2.4:3.3),<0.42,0.87(5)
3.22,87,0.306(32),0.068(15),0.238(19),1.1(5),<0.40,0.56(5)
3.31,109,0.271(30),0.064(16),0.207(18),0.6(4),<0.30,0.53(7)
3.41,112,0.209(26),0.075(16),0.133(12),0.4(0.2:0.4),<0.63,0.28(8)
3.52,115,0.194(25),0.080(16),0.114(11),2.0(4),<0.67,0.18(8)
3.62,116,0.42(4),0.310(33),0.113(11),0.56(0.11:0.08),<0.89,-0.464(35)
3.71,119,0.56(5),0.35(4),0.205(17),1.10(0.11:0.08),<0.50,-0.263(31)
3.81,124,0.254(29),0.078(17),0.176(16),1.2(7),<0.98,0.38(7)
3.90,128,0.31(3),0.165(24),0.142(14),0.10(0.05:0.10),<0.32,-0.07(6)
4.02,102,0.41(4),0.32(3),0.090(9),0.81(0.16:0.10),<1.62,-0.557(30)
4.10,106,0.39(4),0.254(29),0.137(12),1.34(11),<0.65,-0.30(4)
4.22,104,0.311(33),0.225(27),0.085(8),0.69(9),<0.76,-0.45(4)
4.31,108,0.33(4),0.244(29),0.089(9),0.64(6),<0.43,-0.46(4)
4.39,110,0.325(34),0.150(22),0.174(16),0.66(8),<0.15,0.08(6)
4.50,114,0.285(32),0.216(27),0.069(8),0.65(15),<1.67,-0.52(4)
4.60,109,0.35(4),0.30(0.03:0.04),0.052(6),0.59(7),<1.20,-0.704(0.024:0.031)
4.70,113,0.31(3),0.237(28),0.070(7),0.78(6),<0.46,-0.54(4)
4.79,122,0.293(32),0.235(27),0.058(6),0.94(8),<0.77,-0.60(3)
4.89,117,0.36(4),0.11(10),0.23(16),0.9(2.5:0.9),<5.04,0.3(6)
5.00,100,0.40(4),0.34(4),0.056(7),0.59(5),<0.90,-0.718(28)
5.10,98,0.42(4),0.37(4),0.055(7),0.75(4),<0.75,-0.735(25)
5.21,103,0.54(5),0.49(5),0.045(6),0.468(32),<1.02,-0.831(20)
5.31,109,0.52(5),0.47(5),0.049(6),0.484(31),<0.97,-0.810(19)
5.40,104,0.59(6),0.54(5),0.050(7),0.597(29),<0.87,-0.830(19)
5.51,106,0.90(8),0.85(7),0.046(7),0.396(0.027:0.021),<1.52,-0.897(15)
5.61,109,0.71(6),0.66(6),0.052(7),0.605(25),<0.67,-0.852(17)
5.71,115,0.76(7),0.72(7),0.038(7),0.519(0.029:0.019),<1.13,-0.899(16)
5.78,125,0.89(8),0.83(7),0.053(7),0.432(16),<0.50,-0.881(0.015:0.011)
5.81,120,0.99(8),0.94(8),0.044(9),0.316(0.023:0.017),<1.26,-0.910(17)
5.91,120,0.81(7),0.76(7),0.053(7),0.564(22),<0.69,-0.869(16)
6.02,109,0.98(8),0.92(8),0.061(9),0.424(22),<1.01,-0.876(16)
6.06,154,1.13(10),1.05(9),0.082(11),0.366(19),<0.58,-0.855(17)
6.12,115,0.93(8),0.85(7),0.078(9),0.459(20),<0.46,-0.832(16)
6.20,118,0.77(7),0.70(6),0.069(8),0.519(21),<0.37,-0.818(0.019:0.014)
6.30,121,0.74(7),0.69(6),0.054(7),0.486(23),<0.70,-0.853(17)
6.40,117,0.56(5),0.50(5),0.064(7),0.688(31),<0.34,-0.772(21)
6.50,114,0.65(6),0.61(6),0.045(7),0.471(26),<0.72,-0.862(20)
6.59,128,0.66(6),0.60(6),0.058(8),0.502(0.027:0.022),<0.49,-0.824(20)
6.69,141,0.52(5),0.48(5),0.042(6),0.602(32),<0.52,-0.840(22)
6.79,134,0.54(5),0.47(5),0.065(8),0.543(31),<0.47,-0.759(22)
6.89,130,0.57(6),0.45(5),0.11(4),0.44(4),<0.33,-0.60(11)
6.99,131,0.45(4),0.39(4),0.057(9),0.63(5),<0.96,-0.74(4)


